Bounding the QCD Equation of State with the Lattice

The equation of state of QCD matter at high densities is relevant for neutron star structure and for neutron star mergers and has been a focus of recent work. We show how lattice QCD simulations, free of sign problems, can provide an upper bound on the pressure as a function of quark chemical potentials. We show that at large chemical potentials this bound should become quite sharp; the difference between the upper bound on the pressure P-phase-quenched and the true pressure P is of order alpha^3 P. The corrections arise from a single Feynman diagram; its calculation would render remaining corrections of order alpha^4 P.

==> anc/README <==
This is a plain text file -- don't try to LaTeX it!

The ancillary files contained here are all you need to generate Figure 2, and to generate the type of data which is plotted in Figure 2.
We also include the file which generated Figure 1, an xml file for use with jaxodraw.

The file latt_compare.sm is a supermongo script, which takes data from the two files latt_naik2.dat and latt_naive2.dat and uses them to produce Figure 2.
These data files (hence .dat extension) are ASCII text files with two columns of data, representing $\mu a$ and $P_{latt} / P_{contin}$ at that $\mu a$ value.
latt_naive2.dat is for nearest-neighbor staggered, latt_naik2.dat is for third-neighbor-improved staggered.

The file latt_mu_isospin.c is the c-program which was used to generate these data files; it performs the integrals written in Eq.(4.5) or its improved version using the substitutions shown in Eq.(4.7).
To choose which is computed, either include or comment out the line
#define USE_NAIK
The file guy.h are some integration tools used in the c program.
Compile linking the math library -- otherwise it should not need any libraries.


==> anc/guy.h <==
/* Tools for quadratures numerical integration */

#define ABS(x) ((x)>0?(x):-(x))
#define MIN(x,y) ((x)>(y)?(y):(x))
#define MAX(x,y) ((x)>(y)?(x):(y))
/* Mapping of infinite line into the interval 0 to 1 and its inverse */
/* x lives in range 0--1 and k lives in range 0--infinity. */
#define GETX(k)  ( 1.0 / ( 1.0l + (k) ) )
#define JACOBIAN(x) ( 1.0l / ( (x) * (x) ) )
#define GETK(x)  ( 1.0l/(x) - 1.0l )
/* Stretching integration range: both ends, top, bottom */
#define SRANGE(x) ( (x)*(x)*(3-2*(x)) )
#define SJACOBIAN(x) (6*(x)*(1-(x)))
#define TRANGE(x) ( (x)*(2-(x)) )
#define TJACOBIAN(x) (2*(1-(x)))
#define BRANGE(x) ((x)*(x))
#define BJACOBIAN(x) (2*(x))
#define EXPON2   3.0l
#define GETK2(x) ( -EXPON2 *log(1-(x)) )
#define GETX2(k) ( 1 - exp(-(k)/(EXPON2)) )
#define JACOBIAN2(x) ( EXPON2 /(1-(x)) )

#define PI 3.14159265358979323846l
#define N_IMP   4
#define IMP_INV 0.25l
#define SH_ONE  .2222726231881051504l
#define SH_TWO  .1799620871697125296l
#define WT_ONE  .6957096902749077147l
#define WT_TWO 1.3042903097250922853l
#define SHIFT(i) ((i)+0.5+((((i)%4)<2)?((((i)%4)==0)?-SH_ONE:-SH_TWO):\
                           ((((i)%4)==2)?SH_TWO:SH_ONE)))
#define WEIGHT(i)  (((((i)%4)==0)||(((i)%4)==3))?WT_ONE:WT_TWO)


==> anc/latt_compare.sm <==
# SuperMongo file for generating the figure latt_mu
# requires two data files, and that you have supermongo.
# But it should be self-explanatory how the columns of the files
# are converted into the data which is plotted . . . .
define TeX_strings 1
device postfile latt_mu.ps
location 4500 30000 4500 22000
data latt_naik2.dat
read munaik 2
read Pnaik 4
data latt_naive2.dat
read munaive 2
read Pnaive 4
limits 0 2 0 2
expand 1.1
lweight 3
box
connect munaive Pnaive
ctype blue
connect munaik Pnaik
ctype black
expand 1.8
lweight 4
xlabel "Quark chemical potential a\mu"
ylabel "Pressure P/P_{continuum}"
relocate 0.3 2.04
label "Lattice effects on P(\mu)"
expand 1.4
relocate 0.1 0.25
label "Black: nearest-neighbor staggered"
relocate 0.1 0.1
ctype blue
label "Blue: Naik-improved staggered"
quit



==> anc/latt_mu_isospin.c <==
/* What is the pressure of a lattice system with naive staggered fermions
   and a chemical potential mu (vs mu=0)?
   Do it at T=0 and maybe also at T. 
   Integral over p (space-momentum) and p0 using lattice dispersion:
   log ( gamma0 sin(k0 + i mu) + gamma_j sin(k_j) ) - (mu=0 version)
   summed over p0 and p_j values and averaged over mu and -mu
   Defining 
   sk0 = sin(k0)
   ck0 = cos(k0)
   smu = sinh(mu)
   cmu = cosh(mu)
   skj = sin(kj)
   Ek = sqrt(sum_j skj^2 + m^2)
   we want
   log ( ( sk0^2 cmu^2 + Ek^2 - ck0^2 smu^2 )^2 + 4 smu^2 cmu^2 sk0^2 ck0^2 )
   - log ( same but mu=0 )
   We should also consider naik-improved (nearest + 3'rd neighbor) fermions
   for which sin(x) -> (9/8) sin(x) - (1/24) sin(3x)

   We will use edge-avoiding integrating variables from guy.h */

#include <math.h>
#include <stdio.h>
#include "guy.h"
#define  USE_NAIK
#define OUTPUT_AT_FIXED_EK

#ifdef USE_NAIK
#define SINK(xk) ( 1.125 * sin(xk) - sin(3*(xk))/24.0L )
#define SINCOSH(k,mu) ( 1.125*sin(k)*cosh(mu)-sin(3*k)*cosh(3*mu)/24.0L )
#define COSSINH(k,mu) ( 1.125*cos(k)*sinh(mu)-cos(3*k)*sinh(3*mu)/24.0L )
#else
#define SINK(xk) ( sin(xk) )
#define SINCOSH(k,mu) ( sin(k)*cosh(mu) )
#define COSSINH(k,mu) ( cos(k)*sinh(mu) )
#endif
#define MAKE_MULTIPLE_OF_4(N) {(N) = 4*((3+(N))/4);}

double find_Ek ( double kx , double ky , double kz , double m )
{
  double skx , sky , skz , Eksq;
  skx = SINK(kx);
  sky = SINK(ky);
  skz = SINK(kz);
  Eksq = skx*skx + sky*sky + skz*skz + m*m;
  return ( sqrt ( Eksq ) );
}

double pressure_from_one_k ( double k0 , double mu , double Ek )
{
  double sk0 , sinkcoshmu , cosksinhmu , term1 , term2 , term1ifmuis0;

  sk0 = SINK(k0);
  sinkcoshmu = SINCOSH(k0,mu);
  cosksinhmu = COSSINH(k0,mu);
  term1 = sinkcoshmu * sinkcoshmu + Ek * Ek - cosksinhmu * cosksinhmu;
  term1ifmuis0 = sk0 * sk0 + Ek * Ek;
  term2 = 4 * sinkcoshmu * sinkcoshmu * cosksinhmu * cosksinhmu;
  return ( log ( term1 * term1 + term2 ) - 2 * log ( term1ifmuis0 ) );
}

double k0_integral_of_pressure_fixed_Ek ( double mu , double Ek , int N )
{ /* N is the fineness of the integration mesh. */
  double integral_sofar , weight , integrand , k0;
  int    ik0; /* Integer loop variable for k0 loop */

  integral_sofar = 0;
  MAKE_MULTIPLE_OF_4(N);
  for ( ik0 = 0 ; ik0 < N ; ik0++ ) {
    k0 = 0.5 * M_PI * SHIFT(ik0) / ( (double) N );
    weight = WEIGHT(ik0) * M_PI / ( (double) N );
    integrand = pressure_from_one_k ( k0 , mu , Ek );
    integral_sofar += weight * integrand;
  }
  return ( integral_sofar );
}

double total_pressure ( double mu , double m , int Nfork0 ,
			int Nforkx , int Nforkyz )
{
  int ikx , iky , ikz;
  double integral_sofar , weight , integrand;
  double kx , ky , kz , Ek;

  MAKE_MULTIPLE_OF_4(Nforkx);
  MAKE_MULTIPLE_OF_4(Nforkyz);
  integral_sofar = 0;
  for ( ikx = 0 ; ikx < Nforkx ; ikx++ ) {
    for ( iky = 0 ; iky < Nforkyz ; iky++ ) {
      for ( ikz = 0 ; ikz < Nforkyz ; ikz++ ) {
	kx = (0.5 * M_PI) * ( SHIFT(ikx) / ( (double) Nforkx ) );
	ky = kx * ( SHIFT(iky) / ( (double) Nforkyz ) );
	kz = ky * ( SHIFT(ikz) / ( (double) Nforkyz ) );
	weight = WEIGHT(ikx) * WEIGHT(iky) * WEIGHT(ikz)
	  * (0.5 * M_PI) * kx * ky * 6 * 8
	  / ( (double) ( Nforkx*Nforkyz*Nforkyz ) );
	/* factor 6 from integrating kx>ky>kz and 8 from all positive */
	Ek = find_Ek ( kx , ky , kz , m );
	integral_sofar += weight
	  * k0_integral_of_pressure_fixed_Ek ( mu , Ek , Nfork0 );
      }
    }
  }
  return ( integral_sofar );
}

int main ()
{
  int    Nfor0 , Nforx , Nforyz , loop;
  double mu , m , pressure , scaled_pressure;

#ifdef OUTPUT_AT_FIXED_EK
  double Ek;

  for ( Ek = 0 ; Ek < 2 ; Ek += 0.01 ) {
    printf ( "%.3f" , Ek );
    for ( mu = 0.1 ; mu < 1.35 ; mu += 0.1 ) {
      pressure = k0_integral_of_pressure_fixed_Ek ( mu , Ek , 1000 );
      pressure /= 4.0 * M_PI;
      printf ( " %.4le" , pressure );
    }
    printf ( "\n" );
  }
#else
  printf ( "Enter N for k0, kx, and then kyz.\n" );
  scanf ( "%d" , &Nfor0 );
  scanf ( "%d" , &Nforx );
  scanf ( "%d" , &Nforyz );
  for ( mu = .1 ; mu < 2 ; mu += 0.1 ) {
    m = 0;
    pressure = total_pressure ( mu , m , Nfor0 , Nforx , Nforyz );
    scaled_pressure = pressure * 3.0
      / ( 4.0L * M_PI * M_PI * mu * mu * mu * mu );
    printf ( "mu %.3lf P/Ptrue %.12le\n" , mu , scaled_pressure );
  }
#endif
}


==> anc/latt_naik2.dat <==
mu 0.040 P/Ptrue 1.000630186182e+00
mu 0.080 P/Ptrue 9.999383658462e-01
mu 0.120 P/Ptrue 1.000016830390e+00
mu 0.160 P/Ptrue 9.999586147919e-01
mu 0.200 P/Ptrue 9.998920618561e-01
mu 0.240 P/Ptrue 9.997814790236e-01
mu 0.280 P/Ptrue 9.995873934547e-01
mu 0.320 P/Ptrue 9.992914873140e-01
mu 0.360 P/Ptrue 9.988561177372e-01
mu 0.400 P/Ptrue 9.982368645567e-01
mu 0.440 P/Ptrue 9.973763033421e-01
mu 0.480 P/Ptrue 9.962244000280e-01
mu 0.520 P/Ptrue 9.947057836727e-01
mu 0.560 P/Ptrue 9.927480638257e-01
mu 0.600 P/Ptrue 9.902505137832e-01
mu 0.640 P/Ptrue 9.871087670691e-01
mu 0.680 P/Ptrue 9.831970102267e-01
mu 0.720 P/Ptrue 9.783761211536e-01
mu 0.760 P/Ptrue 9.724829630298e-01
mu 0.800 P/Ptrue 9.653370725083e-01
mu 0.840 P/Ptrue 9.567302465852e-01
mu 0.880 P/Ptrue 9.464339052382e-01
mu 0.920 P/Ptrue 9.341965307502e-01
mu 0.960 P/Ptrue 9.197460687377e-01
mu 1.000 P/Ptrue 9.027993792660e-01
mu 1.040 P/Ptrue 8.830679816512e-01
mu 1.080 P/Ptrue 8.602799010615e-01
mu 1.100 P/Ptrue 8.476664692121e-01
mu 1.105 P/Ptrue 8.443812839702e-01
mu 1.110 P/Ptrue 8.410430396835e-01
mu 1.115 P/Ptrue 8.376507343807e-01
mu 1.120 P/Ptrue 8.342040137461e-01
mu 1.125 P/Ptrue 8.307020068137e-01
mu 1.130 P/Ptrue 8.271466985567e-01
mu 1.135 P/Ptrue 8.235356554661e-01
mu 1.140 P/Ptrue 8.198693854695e-01
mu 1.145 P/Ptrue 8.161492071056e-01
mu 1.150 P/Ptrue 8.127421636124e-01
mu 1.155 P/Ptrue 8.105381163134e-01
mu 1.160 P/Ptrue 8.095859785022e-01
mu 1.165 P/Ptrue 8.099089203697e-01
mu 1.170 P/Ptrue 8.115755044983e-01
mu 1.175 P/Ptrue 8.145614908315e-01
mu 1.180 P/Ptrue 8.189385336979e-01
mu 1.185 P/Ptrue 8.247741028726e-01
mu 1.190 P/Ptrue 8.320515896702e-01
mu 1.195 P/Ptrue 8.409354933692e-01
mu 1.200 P/Ptrue 8.515255265829e-01
mu 1.205 P/Ptrue 8.638590882816e-01
mu 1.210 P/Ptrue 8.783356996107e-01
mu 1.215 P/Ptrue 8.952137033522e-01
mu 1.220 P/Ptrue 9.142439193510e-01
mu 1.240 P/Ptrue 1.011931902239e+00
mu 1.280 P/Ptrue 1.294283914295e+00
mu 1.320 P/Ptrue 1.668018395552e+00
mu 1.360 P/Ptrue 2.079019821572e+00
mu 1.400 P/Ptrue 2.439858307703e+00
mu 1.440 P/Ptrue 2.716723853743e+00
mu 1.480 P/Ptrue 2.920001614979e+00
mu 1.520 P/Ptrue 3.064017530974e+00
mu 1.560 P/Ptrue 3.159962108367e+00
mu 1.600 P/Ptrue 3.216716734852e+00
mu 1.640 P/Ptrue 3.241618497372e+00
mu 1.680 P/Ptrue 3.241270906663e+00
mu 1.720 P/Ptrue 3.222513214347e+00
mu 1.760 P/Ptrue 3.193885750368e+00
mu 1.800 P/Ptrue 3.171179623639e+00
mu 1.840 P/Ptrue 3.180574342700e+00
mu 1.880 P/Ptrue 3.201109904093e+00
mu 1.920 P/Ptrue 3.204027019906e+00
mu 1.960 P/Ptrue 3.191128612385e+00
mu 2.000 P/Ptrue 3.165461525553e+00
mu 2.040 P/Ptrue 3.129551901505e+00


==> anc/latt_naive2.dat <==
mu 0.040 P/Ptrue 1.001493110929e+00
mu 0.080 P/Ptrue 1.003361892403e+00
mu 0.120 P/Ptrue 1.007745101266e+00
mu 0.160 P/Ptrue 1.013814330281e+00
mu 0.200 P/Ptrue 1.021721877306e+00
mu 0.240 P/Ptrue 1.031534636919e+00
mu 0.280 P/Ptrue 1.043335084387e+00
mu 0.320 P/Ptrue 1.057249241498e+00
mu 0.360 P/Ptrue 1.073403395777e+00
mu 0.400 P/Ptrue 1.091976477521e+00
mu 0.440 P/Ptrue 1.113171997423e+00
mu 0.480 P/Ptrue 1.137237393994e+00
mu 0.520 P/Ptrue 1.164479559558e+00
mu 0.560 P/Ptrue 1.195273461334e+00
mu 0.600 P/Ptrue 1.230082529925e+00
mu 0.640 P/Ptrue 1.269491640199e+00
mu 0.680 P/Ptrue 1.314248037513e+00
mu 0.720 P/Ptrue 1.365335489923e+00
mu 0.760 P/Ptrue 1.424090199103e+00
mu 0.800 P/Ptrue 1.492434726797e+00
mu 0.840 P/Ptrue 1.573391267061e+00
mu 0.880 P/Ptrue 1.672826900340e+00
mu 0.920 P/Ptrue 1.804718094391e+00
mu 0.960 P/Ptrue 1.961855184383e+00
mu 1.000 P/Ptrue 2.130313199682e+00
mu 1.040 P/Ptrue 2.301586410628e+00
mu 1.080 P/Ptrue 2.470693470436e+00
mu 1.120 P/Ptrue 2.634970569074e+00
mu 1.160 P/Ptrue 2.792651496937e+00
mu 1.200 P/Ptrue 2.928064755950e+00
mu 1.240 P/Ptrue 3.028580660460e+00
mu 1.280 P/Ptrue 3.092953091484e+00
mu 1.320 P/Ptrue 3.122292580820e+00
mu 1.360 P/Ptrue 3.117052926871e+00
mu 1.400 P/Ptrue 3.084093458648e+00
mu 1.440 P/Ptrue 3.030874588409e+00
mu 1.480 P/Ptrue 2.963108910593e+00
mu 1.520 P/Ptrue 2.885174331692e+00
mu 1.560 P/Ptrue 2.800425241702e+00
mu 1.600 P/Ptrue 2.711428233550e+00
mu 1.640 P/Ptrue 2.620141612893e+00
mu 1.680 P/Ptrue 2.528052769452e+00
mu 1.720 P/Ptrue 2.436283772233e+00
mu 1.760 P/Ptrue 2.345672870464e+00
mu 1.800 P/Ptrue 2.256837630701e+00
mu 1.840 P/Ptrue 2.170224010174e+00
mu 1.880 P/Ptrue 2.086144611092e+00
mu 1.920 P/Ptrue 2.004808577229e+00
mu 1.960 P/Ptrue 1.926345009064e+00
mu 2.000 P/Ptrue 1.850821334544e+00
mu 2.040 P/Ptrue 1.778257740931e+00


==> anc/threegluon.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<java version="1.8.0_141" class="java.beans.XMLDecoder">
 <object class="net.sf.jaxodraw.graph.JaxoSaveGraph" id="JaxoSaveGraph0">
  <void property="jaxoDrawVersion">
   <string>2.1-0</string>
  </void>
  <void property="objectList">
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine0">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void id="JaxoDefaultArrow0" property="arrow">
      <void id="Color0" property="color"/>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray0" property="points">
      <void id="Point0" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point0"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point0"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point1" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point1"/>
         <int>192</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point1"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray0"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine1">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray1" property="points">
      <void id="Point2" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point2"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point2"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point3" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point3"/>
         <int>192</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point3"/>
         <int>128</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray1"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine2">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray2" property="points">
      <void id="Point4" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point4"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point4"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point5" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point5"/>
         <int>192</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point5"/>
         <int>160</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray2"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup0">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc0">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray3" property="points">
         <void id="Point6" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point6"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point6"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point7" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point7"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point7"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point8" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point8"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point8"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray3"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc1">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray4" property="points">
         <void id="Point9" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point9"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point9"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point10" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point10"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point10"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point11" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point11"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point11"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray4"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine0">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray5" property="points">
         <void id="Point12" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point12"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point12"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point13" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point13"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point13"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray5"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine1">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray6" property="points">
         <void id="Point14" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point14"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point14"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point15" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point15"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point15"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray6"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine2">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray7" property="points">
         <void id="Point16" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point16"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point16"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point17" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point17"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point17"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray7"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray8" property="points">
      <void id="Point18" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point18"/>
         <int>59</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point18"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point19" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point19"/>
         <int>133</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point19"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray8"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup1">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc2">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray9" property="points">
         <void id="Point20" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point20"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point20"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point21" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point21"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point21"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point22" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point22"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point22"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray9"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc3">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray10" property="points">
         <void id="Point23" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point23"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point23"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point24" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point24"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point24"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point25" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point25"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point25"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray10"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine3">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray11" property="points">
         <void id="Point26" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point26"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point26"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point27" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point27"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point27"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray11"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine4">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray12" property="points">
         <void id="Point28" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point28"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point28"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point29" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point29"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point29"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray12"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine5">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray13" property="points">
         <void id="Point30" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point30"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point30"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point31" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point31"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point31"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray13"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray14" property="points">
      <void id="Point32" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point32"/>
         <int>59</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point32"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point33" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point33"/>
         <int>133</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point33"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray14"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup2">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc4">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray15" property="points">
         <void id="Point34" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point34"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point34"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point35" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point35"/>
            <int>368</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point35"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point36" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point36"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point36"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray15"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc5">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray16" property="points">
         <void id="Point37" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point37"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point37"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point38" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point38"/>
            <int>368</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point38"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point39" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point39"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point39"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray16"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine6">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray17" property="points">
         <void id="Point40" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point40"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point40"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point41" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point41"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point41"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray17"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine7">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray18" property="points">
         <void id="Point42" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point42"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point42"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point43" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point43"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point43"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray18"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine8">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray19" property="points">
         <void id="Point44" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point44"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point44"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point45" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point45"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point45"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray19"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray20" property="points">
      <void id="Point46" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point46"/>
         <int>331</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point46"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point47" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point47"/>
         <int>405</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point47"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray20"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup3">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc6">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray21" property="points">
         <void id="Point48" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point48"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point48"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point49" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point49"/>
            <int>368</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point49"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point50" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point50"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point50"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray21"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc7">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray22" property="points">
         <void id="Point51" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point51"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point51"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point52" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point52"/>
            <int>368</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point52"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point53" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point53"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point53"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray22"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine9">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray23" property="points">
         <void id="Point54" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point54"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point54"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point55" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point55"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point55"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray23"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine10">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray24" property="points">
         <void id="Point56" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point56"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point56"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point57" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point57"/>
            <int>400</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point57"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray24"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine11">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray25" property="points">
         <void id="Point58" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point58"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point58"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point59" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point59"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point59"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray25"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray26" property="points">
      <void id="Point60" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point60"/>
         <int>331</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point60"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point61" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point61"/>
         <int>405</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point61"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray26"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup4">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc8">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray27" property="points">
         <void id="Point62" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point62"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point62"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point63" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point63"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point63"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point64" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point64"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point64"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray27"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc9">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray28" property="points">
         <void id="Point65" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point65"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point65"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point66" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point66"/>
            <int>96</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point66"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point67" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point67"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point67"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray28"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine12">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray29" property="points">
         <void id="Point68" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point68"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point68"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point69" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point69"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point69"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray29"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine13">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray30" property="points">
         <void id="Point70" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point70"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point70"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point71" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point71"/>
            <int>128</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point71"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray30"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine14">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray31" property="points">
         <void id="Point72" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point72"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point72"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point73" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point73"/>
            <int>64</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point73"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray31"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray32" property="points">
      <void id="Point74" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point74"/>
         <int>59</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point74"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point75" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point75"/>
         <int>133</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point75"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray32"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup5">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine15">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray33" property="points">
         <void id="Point76" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point76"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point76"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point77" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point77"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point77"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray33"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine16">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray34" property="points">
         <void id="Point78" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point78"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point78"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point79" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point79"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point79"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray34"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine17">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray35" property="points">
         <void id="Point80" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point80"/>
            <int>256</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point80"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point81" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point81"/>
            <int>256</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point81"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray35"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc10">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray36" property="points">
         <void id="Point82" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point82"/>
            <int>256</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point82"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point83" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point83"/>
            <int>224</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point83"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point84" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point84"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point84"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray36"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc11">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray37" property="points">
         <void id="Point85" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point85"/>
            <int>192</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point85"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point86" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point86"/>
            <int>224</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point86"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point87" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point87"/>
            <int>256</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point87"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray37"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray38" property="points">
      <void id="Point88" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point88"/>
         <int>187</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point88"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point89" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point89"/>
         <int>261</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point89"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray38"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup6">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc12">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray39" property="points">
         <void id="Point90" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point90"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point90"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point91" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point91"/>
            <int>496</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point91"/>
            <int>64</int>
           </void>
          </void>
         </void>
         <void id="Point92" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point92"/>
            <int>528</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point92"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray39"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.arc.JaxoFArc" id="JaxoFArc13">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray40" property="points">
         <void id="Point93" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point93"/>
            <int>528</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point93"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point94" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point94"/>
            <int>496</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point94"/>
            <int>192</int>
           </void>
          </void>
         </void>
         <void id="Point95" index="2">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point95"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point95"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray40"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine18">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray41" property="points">
         <void id="Point96" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point96"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point96"/>
            <int>160</int>
           </void>
          </void>
         </void>
         <void id="Point97" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point97"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point97"/>
            <int>128</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray41"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine19">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray42" property="points">
         <void id="Point98" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point98"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point98"/>
            <int>128</int>
           </void>
          </void>
         </void>
         <void id="Point99" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point99"/>
            <int>464</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point99"/>
            <int>96</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray42"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine20">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="paintArrow">
         <boolean>true</boolean>
        </void>
        <void id="PointArray43" property="points">
         <void id="Point100" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point100"/>
            <int>528</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point100"/>
            <int>96</int>
           </void>
          </void>
         </void>
         <void id="Point101" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point101"/>
            <int>528</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point101"/>
            <int>160</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray43"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray44" property="points">
      <void id="Point102" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point102"/>
         <int>459</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point102"/>
         <int>59</int>
        </void>
       </void>
      </void>
      <void id="Point103" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point103"/>
         <int>533</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point103"/>
         <int>197</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray44"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine3">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray45" property="points">
      <void id="Point104" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point104"/>
         <int>400</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point104"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point105" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point105"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point105"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray45"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine4">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray46" property="points">
      <void id="Point106" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point106"/>
         <int>400</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point106"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point107" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point107"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point107"/>
         <int>128</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray46"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoGlLine" id="JaxoGlLine5">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray47" property="points">
      <void id="Point108" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point108"/>
         <int>400</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point108"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point109" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point109"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point109"/>
         <int>160</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray47"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
     <void property="wiggles">
      <int>5</int>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText0">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object class="java.awt.Color" id="Color1">
       <int>0</int>
       <int>0</int>
       <int>0</int>
       <int>255</int>
      </object>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray48" property="points">
      <void id="Point110" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point110"/>
         <int>112</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point110"/>
         <int>224</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray48"/>
     </void>
     <void property="textString">
      <string>\mbox{Orientation A}</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText1">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray49" property="points">
      <void id="Point111" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point111"/>
         <int>384</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point111"/>
         <int>224</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray49"/>
     </void>
     <void property="textString">
      <string>\mbox{Orientation B}</string>
     </void>
    </object>
   </void>
  </void>
 </object>
</java>

